One Tool, Many Languages: Language-Parametric Transformation with Incremental Parametric Syntax

We present a new approach for building source-to-source transformations that can run on multiple programming languages, based on a new way of representing programs called incremental parametric syntax. We implement this approach in Haskell in our Cubix system, and construct incremental parametric syntaxes for C, Java, JavaScript, Lua, and Python. We demonstrate a whole-program refactoring tool that runs on all of them, along with three smaller transformations that each run on several. Our evaluation shows that (1) once a transformation is written, little work is required to configure it for a new language (2) transformations built this way output readable code which preserve the structure of the original, according to participants in our human study, and (3) our transformations can still handle language corner-cases, as validated on compiler test suites.

==> graphs/graphs.js <==
function saveSvgToFile(svg, file) {
    var svgData = svg.outerHTML;
    var svgBlob = new Blob([svgData], {type:"image/svg+xml;charset=utf-8"});
    var svgUrl = URL.createObjectURL(svgBlob);
    var downloadLink = document.createElement("a");
    downloadLink.href = svgUrl;
    downloadLink.download = file;
    downloadLink.innerHTML = "Click me";
    document.body.appendChild(downloadLink);
    //downloadLink.click();
    //document.body.removeChild(downloadLink);
}

var chart = c3.generate({
    bindto: '#chart',
    data: {
      columns: [
        ['data1', 30, 200, 100, 400, 150, 250],
        ['data2', 50, 20, 10, 40, 15, 25]
      ]
    }
});

saveSvgToFile(document.getElementsByTagName("svg")[0], "graph1.svg")


==> graphs/graphs.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt

#line_data = [69, 87, 101, 114, 131]

font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 14}

matplotlib.rc('font', **font)

#plt.scatter(range(1,6), line_data, s=([100]*10))

#plt.axis([1,6, 0, 150])

#plt.show()


N = 9
ind = np.arange(N)
width = 0.1

c_counts          = [ 0, 4,24,29,30,25,21, 4, 3]
java_counts       = [ 1, 0,20,43, 6,13, 4, 3, 0]
js_counts         = [11,16,44,62,36,35,33,10, 3]
lua_counts        = [ 0, 7,31,53,48,50,30,10, 2]
python_counts     = [ 1, 5,26,37,21,36,23, 6, 5]

fig, ax = plt.subplots()


rects_c      = ax.bar(ind,           c_counts,      width, color='r')
rects_java   = ax.bar(ind + 1*width, java_counts,   width, color='g', hatch='/')
rects_js     = ax.bar(ind + 2*width, js_counts,     width, color='c', hatch='-')
rects_lua    = ax.bar(ind + 3*width, lua_counts,    width, color='y', hatch='.')
rects_python = ax.bar(ind + 4*width, python_counts, width, color='m', hatch='\\')

ax.set_ylabel('Count')
ax.set_title('Difference of Ratings Between Human- and Machine-Transformed Code')
ax.set_xticklabels(('+4','+3','+2','+1','0','-1','-2','-3','-4'))

ax.legend((rects_c[0], rects_java[0], rects_js[0], rects_lua[0], rects_python[0]), ('C','Java','JavaScript','Lua','Python'))

plt.show()

